Parallelizing a 1-Dim Nagel-Schreckenberg Traffic Model

The Nagel-Schreckenberg model is a stochastic one-dimensional traffic model. In this assignment, we guide students through the process of implementing a shared-memory parallel and reproducible version of an existing serial code that implements this model, and to analyze its scaling behavior. One of the key elements in this traffic model is the presence of randomness, without which it would lack realistic phenomena such as traffic jams. Its implementation thus requires techniques associated with Monte Carlo simulations and pseudo-random number generation (PRNG). PRNGs are notoriously tricky to deal with in parallel when combined with the requirement of reproducibility. This assignment was created for the graduate course PHY1610 Scientific Computing for Physicists at the University of Toronto, which had its origin in the training program of the SciNet HPC Consortium, and is also very suitable for other scientific disciplines. Several variations of the assignment have been used over the years.

==> anc/TrafficModel-EduHPC23__VanZon-Ponce/Code/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.0)
project(TRAFFIC)
add_executable(traffic traffic.cpp parameters.cpp npywriter.cpp)


==> anc/TrafficModel-EduHPC23__VanZon-Ponce/Code/Makefile <==
# Makefile for the Nagel-Schreckenberg Traffic Model code
# Starting point of a "Peachy Assignment"

CXX = g++
CXXFLAGS = -O2 -march=native -std=c++17 -g -Wall
LDFLAGS = -g
OBJS = traffic.o parameters.o npywriter.o

all: traffic

traffic.o: traffic.cpp parameters.h npywriter.h
	$(CXX) -c $(CXXFLAGS) -o $@ $<

parameters.o: parameters.cpp parameters.h
	$(CXX) -c $(CXXFLAGS) -o $@ $<

npywriter.o: npywriter.cpp npywriter.h
	$(CXX) -c $(CXXFLAGS) -o $@ $<

traffic: ${OBJS}
	$(CXX) $(LDFLAGS) -o $@ $^ $(LDLIBS)

clean:
	$(RM) $(OBJS)

distclean: clean
	$(RM) traffic traffic-????.npy traffic.png test-????.npy largetest-????.npy test.png largetest.png

test: traffic test.ini
	time ./traffic test.ini && python npyplot.py test.ini

largetest: traffic largetest.ini
	time ./traffic largetest.ini && python npyplot.py largetest.ini

.PHONY: all clean distclean run 


==> anc/TrafficModel-EduHPC23__VanZon-Ponce/Code/README.md <==
This is the code for the Peachy Assignment to parallelize the Nagel-Schreckenberg Traffic Model with OpenMP.  Originally given as an assignment in the University of Toronto course PHY1610H in the Winter of 2021.

You need a relatively recent g++ compiler, make or cmake for compilation, and a python 3 installation with matplotlib to use the npyplot.py script for creating a figure.

This Makefile also contains commands to run and plot results.

To compile the code, type 

```sh
   make 
```

To run the smaller test case and plot the results in the form an png files, use

```sh
   make test
```

To run the larger case and plot the results in the form an png files, use

```sh
   make largetest
```

The parameters are set in .ini files that can be given as command line arguments, e.g.:
```sh
   ./traffic test.ini
```
Output is in 3 files, two with postfixes -dens.npy, -velo.npy that contain the density and velocity of the traffic on a grid at the times stored in the file with postfix -time.npy.  These are in the binary numpy array format, which can be read e.g., by the npyplot.py script provided here, e.g.,
```sh
   python3 npyplot.py test.ini
```

More information on the assignment can be found in the file traffic_module--handout.pdf.



==> anc/TrafficModel-EduHPC23__VanZon-Ponce/Code/largetest.ini <==
L=200000
T=200000
N=40000
p=0.13
vmax=5
seed=13
per=200
outputprefix=largetest


==> anc/TrafficModel-EduHPC23__VanZon-Ponce/Code/npyplot.py <==
#!/usr/bin/env python3

# Python script to visualize data from the Nagel-Schreckenberg traffic model
# simulation.
# The script generates plots for position (density) and velocity of the cars 
# as a function of time.
# Plots can be generated in PNG, INTERACTIVE or HTML formats.
#
# Arguments:
#	- parameter file, e.g. test.ini
#	- file format: png, interactive or html
#
# Requires:
#	Python 3, matplotlib, numpy and plotly (ver 5.15.0+)
#
# Usage:
#	python npyplot.py PARAM_FILE.ini [format]
#
# where format can be 'png', 'interactive' or 'html'
#
# Example:
#	python3 npyplot.py test.ini interactive
#
#
#	/ Ramses van Zon and Marcelo Ponce
#	/ Aug. 2023
#########################################################

import numpy as np
import sys

##########################################################

##### READ AND PROCESS DATA FUNCTION

def read_data(param_File):
	"""Function to read and process numpy arrays from simulation"""

        ## READ and process DATA
	ini=dict()
	for line in open(param_File):
		key,value=line.split("=",2)
		ini[key]=value[:-1]

	prefix = ini['outputprefix']
	time = np.load(prefix+"-time.npy")
	dens = np.load(prefix+"-dens.npy")
	velo = np.load(prefix+"-velo.npy")

	t1 = time[0][0]
	t2 = time[-1][0]
	x1 = 0
	x2 = dens.shape[1]-1
	extent = [x1,x2,t1,t2]

	parameters  = ""
	for key in ini:
		parameters += " "+key+"="+ini[key]

	return time,dens,velo, extent, parameters, prefix;


##########################################################

##### PLOTTING FUNCTIONS #####
### PNG OUTPUT

def png_output(dens,velo, parameters,extent,prefix):
	"""Function to generate plots in a PNG file."""

	import matplotlib.pyplot as plt

	fig,(ax1,ax2) = plt.subplots(1,2)
	fig.set_size_inches(14,7)
	fig.suptitle("Nagel-Schreckenberg Traffic Model\n\n"+parameters)

	im1 = ax1.imshow(dens,origin='lower',cmap='gray_r',extent=extent,aspect='auto')
	plt.colorbar(im1,ax=ax1)
	ax1.title.set_text("car density")
	ax1.set_xlabel("x")
	ax1.set_ylabel("t")

	im2 = ax2.imshow(velo,origin='lower',cmap='RdYlGn',extent=extent,aspect='auto')
	plt.colorbar(im2,ax=ax2)
	ax2.title.set_text("car velocity")
	ax2.set_xlabel("x")

	plt.tight_layout()

	plt.savefig(prefix+".png")
	print("Created",prefix+".png", file=sys.stdout)

##########################################################

### INTERACTIVE PLOT

def interactive_plot(dens,velo, time, fmt="html", filename=''):
	""" Function to generate interactive plots or HTML files. Requires plotly version 5+."""
	import plotly.express as px
                
	print(">> interactive mode detected...", file=sys.stdout)
	print("\t ** WARNING ** Please note that is a 'beta' feature -- i.e. it may not work as expected when trying to visualize *large* datasets!", file=sys.stdout)
	if (fmt=="html"):
		print("\t figures will be saved in HTML files...", file=sys.stdout)
	else:
		print("\t visualizations will be rendered in your browser...", file=sys.stdout)

	# separated plots
	# density
	fig_dens=px.imshow(dens, labels=dict(x="position", y="time", color="density"),
		y=np.linspace(float(time[0]),float(time[-1]),time.shape[0]),
		origin='lower', aspect='auto')	#, binary_string=True)
	# adjust axes
	fig_dens.update_layout(template='plotly_dark', margin=dict(l=10, r=10, t=100, b=50))
	fig_dens.update_xaxes(range=[0, dens.shape[1]])
	fig_dens.update_yaxes(range=[0, 1000], autorange=True)
	#fig_dens.update_layout(yaxis_range=[0, time[-1]])

	if (fmt=="html"):
		fig_dens.write_html(filename+"-dens"+'.html')
	else:
		fig_dens.show()

	# velocity
	fig_veloc=px.imshow(velo, labels=dict(x="position", y="time", color="velocity"),
		y=np.linspace(float(time[0]),float(time[-1]),time.shape[0]),
		origin='lower', aspect='auto')
	# adjust axes
	fig_veloc.update_layout(template='plotly_dark', margin=dict(l=10, r=10, t=100, b=50))
	fig_veloc.update_xaxes(range=[0, velo.shape[1]])
	fig_veloc.update_yaxes(range=[0, time[-1]], autorange=True)

	if (fmt=="html"):
		fig_veloc.write_html(filename+"-veloc"+'.html')
	else:
		fig_veloc.show()

	# combined plots
	fig_mosaic = px.imshow(np.array([dens,velo]),
			y=np.linspace(float(time[0]),float(time[-1]),time.shape[0]), origin='lower', facet_col=0)	#, labels={'facet_col':'sigma'} )
	# Set facet titles
	for i, sigma in enumerate(["density","velocity"]):
	       fig_mosaic.layout.annotations[i]['text'] = '%s' %sigma

	# use different color scales
	# update traces to use different coloraxis
	for i, t in enumerate(fig_mosaic.data):
		t.update(coloraxis=f"coloraxis{i+1}")
	for fr in fig_mosaic.frames:
	# update each of the traces in each of the animation frames
		for i, t in enumerate(fr.data):
			t.update(coloraxis=f"coloraxis{i+1}")
	fig_mosaic.update_layout(
		coloraxis={"colorbar": {"x": 0.25, "y": -.1, "len": 0.45, "orientation": 'h', },
				"colorscale": 'gray_r',
			},
		coloraxis2={"colorbar": {"x": 0.75, "y": -.1, "len": 0.45, "orientation": 'h'},
				"colorscale": 'RdYlGn',	#'Thermal',
			},
	)
	if (fmt=='html'):
		fig_mosaic.write_html(filename+'.html')
	else:
		fig_mosaic.show()


##########################################################
##########################################################

def main() -> int: 

	# define possible formats for output
	formats=["png","interactive","html"]

	## command-line argument parsing...
	# 1st argument must be an INI file
	# check that at least one argument is given
	if len(sys.argv)<2:
		print("Error: no ini file prefix given on command line", file=sys.stderr)
		sys.exit(1)
	# check whether a second argument, output format, was given...
	elif len(sys.argv)>=3:
		fmt=sys.argv[2]
		# check that is indeed a valid format...
		if not(fmt in formats):
			print("Error: unrecognized format "+"<"+fmt+">"+" -- possible options are "+str(formats), file=sys.stderr)
			sys.exit(1)
	else:
		# if not format was specifeid, then will assume default format, i.e. formats[0] <- PNG
		fmt=formats[0]


	#####################################

	## READ and process DATA
	time,dens,velo, extent, parameters, prefix = read_data(sys.argv[1])


	#####################################


	# generate output
	if (fmt == formats[0]):
		png_output(dens,velo, parameters,extent,prefix)
	else:
		interactive_plot(dens,velo, time, fmt,prefix)

	return 0

	
	#############################################################


# to be executed when run as a script
if __name__ == '__main__':
	sys.exit(main())


#####################################################################
#####################################################################


==> anc/TrafficModel-EduHPC23__VanZon-Ponce/Code/npywriter.cpp <==
/// @file npywriter.cpp
/// @brief details in npywriter.h

#include "npywriter.h"
#include <iostream>
#include <sstream>

namespace npy {

/// @brief internal routine to create an npy header for a 2d array. Assumes little endian integers.
std::string npy_header(int length, int maxsequence=1000000000, int fixlen=0)
{
    // properties are a python dictionary
    std::stringstream dict;
    dict << "{'descr': '<i" << sizeof(int) << "', 'fortran_order': False, "
         << "'shape': (" << maxsequence << ',' << length << "), }\n";
    // must pad to have header (incl. newline) be a multiple of 16 characters long
    int preheadlen = 10;
    int headlen = preheadlen + dict.str().length() + 1; // one for the newline below
    int add2len = (fixlen?fixlen:int((headlen+15)/16)*16) - headlen;
    if (add2len < 0) {
        std::cerr << "NPY HEADER CREATION ERROR\n";
        return ""; // signals an error
    }
    dict << std::string(add2len, ' ') << '\n'; // the newline is part of the format!
    // build the header
    std::string prehead("\x93NUMPY\x01\0\0\0", preheadlen);
    int dictlen = dict.tellp();
    prehead[8] = char(dictlen%256);
    prehead[9] = char(dictlen/256);
    return prehead + dict.str();
}

/// @brief Open npy files for writing positions and velocities on a linear grid.
Writer writer_open(std::string filename, int length)
{
    Writer result;
    result.npydens  = std::make_unique<std::ofstream>(filename+"-dens.npy");
    result.npyvelo  = std::make_unique<std::ofstream>(filename+"-velo.npy");
    result.npytime  = std::make_unique<std::ofstream>(filename+"-time.npy");
    result.length = length;
    result.sequencenumber = 0;
    std::string npy2dheader = npy_header(length);
    std::string npy1dheader = npy_header(1);
    result.npydensheadersize = result.npyveloheadersize = npy2dheader.length(); 
    result.npytimeheadersize = npy1dheader.length();
    result.npydens->write((char*)npy2dheader.data(),result.npydensheadersize);
    result.npyvelo->write((char*)npy2dheader.data(),result.npyveloheadersize);
    result.npytime->write((char*)npy1dheader.data(),result.npytimeheadersize);
    return result;
}
    
/// @brief Write time snapshot t of the positions and velocities to files.
void writer_add(Writer& wrtr, int t, const std::vector<int>& x, const std::vector<int>& v)
{
    int L = wrtr.length;
    int N = x.size();

    // create the density field of the grid
    std::vector<int> density(L,0);
    for (int y: x) 
        density[y%L]++;
    wrtr.npydens->write((char*)(density.data()), L*sizeof(int));

    // create the velocity on the grid
    const int UNSETMARK = -1;
    std::vector<int> velocity(L,UNSETMARK);
    for (int i=0; i<N; i++)  
        velocity[x[i]%L] = v[i];
    // on points without cars, take the velocity of the car ahead
    for (int i=0; i<L; i++)  
        if (velocity[i] == UNSETMARK) 
            for (int j = 1; j<L; j++) 
                if (velocity[(i+j)%L] != UNSETMARK) {
                    velocity[i] = velocity[(i+j)%L];
                    break;
                }
    wrtr.npyvelo->write((char*)(velocity.data()), L*sizeof(int));

    // write time value
    wrtr.npytime->write((char*)(&t), sizeof(t));

    wrtr.sequencenumber++;
}

/// @brief Close the npy files and update headers
void writer_close(Writer& wrtr)
{
    // correct headers and close files
    std::string npy2dheader = npy_header(wrtr.length, wrtr.sequencenumber, wrtr.npydensheadersize);
    wrtr.npydens->seekp(0, std::ios::beg);
    wrtr.npydens->write((char*)npy2dheader.data(), wrtr.npydensheadersize);
    wrtr.npydens->seekp(0, std::ios::end);   
    wrtr.npydens.reset(nullptr);

    wrtr.npyvelo->seekp(0, std::ios::beg);
    wrtr.npyvelo->write((char*)npy2dheader.data(), wrtr.npyveloheadersize);
    wrtr.npyvelo->seekp(0, std::ios::end);
    wrtr.npyvelo.reset(nullptr);
    
    std::string npy1dheader = npy_header(1, wrtr.sequencenumber, wrtr.npytimeheadersize);
    wrtr.npytime->seekp(0, std::ios::beg);
    wrtr.npytime->write((char*)npy1dheader.data(), wrtr.npytimeheadersize);
    wrtr.npytime->seekp(0, std::ios::end);
    wrtr.npytime.reset(nullptr);
}

}


==> anc/TrafficModel-EduHPC23__VanZon-Ponce/Code/npywriter.h <==
/// @file npywriter.h
/// @brief functions to write to npy files

#ifndef NPYWRITERH
#define NPYWRITERH

#include <string>
#include <fstream>
#include <memory>
#include <vector>

namespace npy {
    
/// @brief struct to hold all info to be able to write to a set of npy files in 'append' mode.
struct Writer {
    std::unique_ptr<std::ofstream> npydens;  ///< variable for density
    std::unique_ptr<std::ofstream> npyvelo;  ///< variable for velocities
    std::unique_ptr<std::ofstream> npytime;  ///< variable for times
    int length;
    int sequencenumber;
    int npydensheadersize; 
    int npyveloheadersize;
    int npytimeheadersize;
};

/// @brief Open a set of npy files for writing positions and velocities
///        on a linear grid.
///
/// @param filename prefix of names of the npy files to be created,
///                 the actual filenames for densities, velocities and
///                 times, will be this prefix appended with
///                 '-dens.npy', '-velo.npy', and '-time.npy', respectively ;
/// @param length   size of the linear grid
///
/// @return npy::Writer struct to be use in subsequent functions from this module
Writer writer_open(std::string filename, int length);

/// @brief Write a grid representation of a time snap shot of car
///        positions and velocities to file.  In the position grid, 0
///        indicates no car, 1 indicates a car.  For the velocities on
///        a grid, the value at a grid point is equal to the velocity
///        of the car on that grid point if there is a car
///        there. Otherwise, it uses the velocity of the first car
///        ahead.
///
/// @param wrtr npy::Writer created with writer_open (in/out)
/// @param t    time index
/// @param x    vector of the positions of the cars
/// @param v    vector of the velocities of the cars
///
/// @return void
void writer_add(Writer& wrtr, int t, const std::vector<int>& x, const std::vector<int>& v);

/// @brief Close the npy files and updated their headers.
///
/// @param wrtr npy::Writer created with writer_open (in/out)
///
/// @return void
void writer_close(Writer& wrtr);

}

#endif



==> anc/TrafficModel-EduHPC23__VanZon-Ponce/Code/parameters.cpp <==
/// @file parameters.cpp

#include "parameters.h"
#include <iostream>
#include <fstream>

/// @brief Return a set of default parameters
Parameters default_parameters()
{
    Parameters result;
    result.L = 500;
    result.T = 500;
    result.N = 300;
    result.p = 0.2;
    result.vmax = 2;
    result.seed = 13;
    result.per = 1;
    result.outputprefix = "traffic";
    return result;
}

/// @brief Read parameters from a file. Missing parameters are set to
///        default values using default_parameters.
Parameters read_parameters(const std::string& inifilename)
{
    Parameters result = default_parameters();
    std::ifstream infile(inifilename);
    std::string line;
    while (std::getline(infile, line)) {
        size_t equalsignpos = line.find('=');
        if (equalsignpos != std::string::npos) {
            std::string key = line.substr(0, equalsignpos);
            std::string value = line.substr(equalsignpos+1);
            if (key == "L") result.L = std::stoi(value);
            else if (key == "T") result.T = std::stoi(value);
            else if (key == "N") result.N = std::stoi(value);
            else if (key == "p") result.p = std::stod(value);
            else if (key == "vmax") result.vmax = std::stoi(value);
            else if (key == "seed") result.seed = std::stoi(value);
            else if (key == "per") result.per = std::stoi(value);
            else if (key == "outputprefix") result.outputprefix = value;
        }
    }
    if (result.N>result.L) {
        std::cerr << "Error: Too many cars!\n";
        exit(1);
    }
    return result;
}


/// @brief Print parameters
void print_parameters(const Parameters& params)
{
    std::cout << " L=" << params.L;
    std::cout << " T=" << params.T;
    std::cout << " N=" << params.N;
    std::cout << " p=" << params.p;
    std::cout << " vmax=" << params.vmax;
    std::cout << " seed=" << params.seed;
    std::cout << " per=" << params.per;
    std::cout << " outputprefix=" << params.outputprefix;
    std::cout << std::endl;
}



==> anc/TrafficModel-EduHPC23__VanZon-Ponce/Code/parameters.h <==
/// @file parameters.h
/// @brief defines a struct for the simulation parameters of the Nagel-Schreckenberg model.
#ifndef PARAMETERSH
#define PARAMETERSH

#include <string>

/// @brief struct for the simulation parameters of the Nagel-Schreckenberg model
struct Parameters {
    int    L;     ///< number of positions in the road
    int    T;     ///< total number of time steps
    int    N;     ///< number of cars in the road
    double p;     ///< probability of slowing down
    int    vmax;  ///< maximum velocity
    long   seed;  ///< random number seed
    int    per;   ///< per how mnay steps to write out?
    std::string outputprefix; ///< name of the file to save the data
};

/// @brief Return a set of default parameters
///
/// @return Parameters struct with L=500, T=500, N=300, p=0.2,
///         vmax=2, seed=13, per=1, and outputprefix="trafficMC.txt".
Parameters default_parameters();

/// @brief Read parameters from a file. Missing parameters are set to
///        default values using default_parameters.
///
/// @param  inifilename  file with parameters (in)
///
/// @return Parameters struct
Parameters read_parameters(const std::string& inifilename);

/// @brief Print parameters to console
///
/// @param Parameter struct to print out
///
/// @return void
void print_parameters(const Parameters& params);

#endif



==> anc/TrafficModel-EduHPC23__VanZon-Ponce/Code/test.ini <==
L=1000
T=1000
N=200
p=0.13
vmax=5
seed=13
per=1
outputprefix=test


==> anc/TrafficModel-EduHPC23__VanZon-Ponce/Code/traffic.cpp <==
/// @file traffic.cpp
/// @brief Nagel-Schreckenberg Traffic Model

#include <vector>
#include <iostream>
#include <sstream>
#include <random>
#include <algorithm>
#include "parameters.h"
#include "npywriter.h"

// Global pseudo random number generator based off of C++'s minstd_rand
class PRNG: public std::minstd_rand
{
  public:
    PRNG(result_type x = default_seed) : std::minstd_rand(x) {}    
    void discard(result_type z) {
        // Faster forward routine for this multiplicative linear
        // congruent generator, O(log z) instead of O(z)
        // compute az = multiplier^z mod modulus:
        result_type b = multiplier, az = 1, x;
        while (z > 0) {
            if (z % 2)
                az= (az*b) % modulus;
            b = (b*b) % modulus;
            z >>= 1;
        }
        // apply to current state:
        std::stringstream s;
        s << (*this); // get state as a string
        s >> x;       // convert back to unsigned long
        seed((x * az) % modulus); // set forwarded state
    }
};

PRNG* engine;
std::uniform_real_distribution<float>* uniformr;  ///< uniform real distribution
std::uniform_int_distribution<int>*    uniformi;  ///< uniform integer distribution


/// @brief Function to initialize internal variables need to make the
///        pseudo-random number generation work.
///
/// @param seed Random seed for the Marsenne-Twister (in).
///
/// @return void
void random_initialize(long seed)
{
    engine = new PRNG(seed);
    uniformr = new std::uniform_real_distribution<float>(0.0,1.0);
    uniformi = new std::uniform_int_distribution<int>();
    // note: uniformi cannot be initialized yet because we do not know the max integer
}


/// @brief Function to create a draw a random float between 0 (inclusive)
///        and 1 (exclusive).
///
/// @return random float
float random_next_float()
{
    return (*uniformr)(*engine);
}


/// @brief Function to create a draw a random int between 0 and max (inclusive)
///
/// @param max Maximum integer that could be returned (in)
///
/// @return random int
int random_next_int(int max)
{
    uniformi->param(std::uniform_int_distribution<int>::param_type{0,max});
    return (*uniformi)(*engine);
}


/// @brief Function to randomly place N agents on a grid of L points without overlap.
///
/// @param  N    number of agents to place (in)
/// @param  L    number of grid points (in)
///
/// @return vector of integers with the positions of the agents, in order of increasing magnitude
std::vector<int> random_placement(int N, int L)
{
    std::vector<int> result(N);
    for (int i=0; i<N; i++)
        result[i] = random_next_int(L-N-1); // allow space to shift agents
    std::sort(result.begin(), result.end());
    for (int i=0; i<N; i++)
        result[i] += i; // guaranteed to separate agents
    return result;
}


/// @brief Function to randomly draw velocities for agents on a grid
///        of L points without overlap, and such that the agents do
///        not bump into the next agents.
///
/// @param  N     number of agents to place (in)
/// @param  L     number of grid points (in)
/// @param  vmax  maximal possible velocity (in)
/// @param  x     positions of the agents; must be in order of increasing magnitude (in)
///
/// @return vector of integers with velocities of the agents
std::vector<int> random_velocity(int N, int L, int vmax, const std::vector<int>& x)
{
    std::vector<int> result(N);
    for (int i=0; i<N; i++) {
        result[i] = random_next_int(vmax);
        int d = (i<N-1)?(x[i+1]-x[i]):(x[0]-x[N-1]);
        if (d < 0)
            d += L;
        if (result[i] > std::max(0,d-1))
            result[i] = std::max(0,d-1);
    }
    return result;
}


/// @brief Update the positions and velocities of cars according to
///        the Nagel-Schreckenberg model.
///
/// @param x       vector with integer positions (in/out)
/// @param v       vector with integer velocities (in/out)
/// @param params  a struct with all parmeters, see parameters.h (in)
///
/// @return void
void one_time_step(std::vector<int>& x, std::vector<int>& v, const Parameters& params)
{
    using std::min;
    using std::max;

    const int N = min(x.size(),v.size()); ///< number of cars to process
    int x0 = x[0];           ///< store because otherwise overwritten

    for (int i = 0; i < N; i++) {

        int d; // distance to next car
        // cars remain ordered by postion, so next car is just i+1, except for the last car
        if (i < N-1)
            d = x[i+1] - x[i];
        else
            d = x0 - x[i] + params.L;

        // velocity update according to the model
        v[i] = min(min(v[i]+1, params.vmax),max(0,d-1));

        if (random_next_float() < params.p)
            if (v[i] > 0)
                v[i]--;
    }
    
    for (int i = 0; i < N; i++) {
        // position update according to the velocity
        x[i] += v[i];
    }
}


/// @brief main driver of the simulation
int main(int argc, char* argv[])
{
    // take parameter file name from command line or use defaults
    Parameters params = default_parameters();
    if (argc<2) 
        std::cout << " WARNING: No parameter file specified, using default values.\n";
    else
        params = read_parameters(argv[1]);
    // report parameters to console
    print_parameters(params);

    // prepare the random number generator and use it to randomly set
    // positions on the cars and their velocities.
    random_initialize(params.seed);
    std::vector<int> x = random_placement(params.N, params.L);
    std::vector<int> v = random_velocity(params.N, params.L, params.vmax, x);

    // prepare files into which the results will be written
    npy::Writer wrtr;
    if (params.per > 0)
        wrtr = npy::writer_open(params.outputprefix, params.L);

    for (int t = 0; t <= params.T; t++) {       
        // write current state very 'per' steps
        if ( (params.per > 0) && ((t % params.per) == 0)) 
            npy::writer_add(wrtr, t, x, v); 
        // update state
        one_time_step(x, v, params);        
    }

    // close files
    if (params.per > 0)
        npy::writer_close(wrtr);
}


==> anc/TrafficModel-EduHPC23__VanZon-Ponce/Documents/traffic_model--handout.md <==
# Parallelizing the 1-Dim Nagel-Schreckenberg Traffic Model


## The Nagel-Schreckenberg traffic model

The Nagel-Schreckenberg traffic model [@nagel1992cellular] is a 1D toy
model used to generate traffic-like behaviour.
This model is simple enough to avoid getting distracted with the details of its
abstraction but to nonetheless demonstrate interesting emerging properties,
such as congestion or stagnation points.

To describe the details of this model we will use dimensionless quantities,
meaning that position, velocity and time, all have the same "units".

The model in this case is 1-dimensional (1-D), which means that there is
only one spatial coordinate, which denotes the position of the cars along it.
In the model, each car has a position $x$ and a velocity $v$ which evolve in
time as follows:

 1. If the velocity $v$ is below a maximum velocity, $v_{max}$,
		then increase $v$ by 1 (try to speed up).

 2. If the car in front of the given car is at distance $d$ away,
		and $v \ge d$, then reduce $v$ to $d-1$  -- we don't want to hit the car.

 3. Add **randomness**:
		if $v>0$ then with probability *p* the car reduces its speed by 1.

 4. The car moves ahead by $v$ steps (on a circular track).


These four rules can be summarized as,
$$\left\{
\begin{array}{l c l}
	 v  & \leftarrow &  \min\left(v+1,v_{max}\right)	\\
	 v  & \leftarrow &  \min\left(v,d-1\right)		\\
	 v  & \leftarrow &  \left(0,v-1\right)	\text{ with probability } p	\\
	 x  & \leftarrow &  x + v
\end{array}
\right.
$$

where $\leftarrow$ means that the quantity on the left side of the arrow is
updated with the prescription on the right side of it.

Hence, this model can be fully characterized by the following parameters:

  * $v_{max}$,	maximum allowed velocity;
  * $N$,	number of cars on the model;
  * $L$,	length of the road/track;
  * $p$,	threshold probability to decrease current velocity.


In case you are not familiar with using randomness -- the ideas, concepts and
algorithms are quite complex and involved, and a topic of ongoing
research efforts.
But in this particular case, it can be done in a relatively
straightforward way:

 - Draw a random number $r$ using a PRNG with uniform distribution on $[0, 1)$.

 - For any chosen value $p \in [0, 1)$, the chance that $r$ is less than that value, is $p$ itself.

 - So if $r$ is less than $p$, we will accept the move and decrease $v$ if possible.

 - If $r$ is greater than or equal to $p$, we leave $v$ as it is, i.e., we reject the move.


It should be also noted that without the inclusion of *randomness* in the model
(i.e. rule \#3), the model would be deterministic, i.e. the cars will all
evolve preserving the pattern as is set in the initial configuration.

Although this is a simple model, it has very rich dynamics and emerging
properties, and has been used as foundations for more comprehensive models.


## Starter Code

For this assignment we provide a starter serial code, which can be found in
the following repository:

	https://github.com/Practical-Scientific-and-HPC-Computing/Traffic_EduHPC-23



The code simulates the dynamics of the Nagel-Schreckenberg traffic model
for a set of cars that start from random positions on a road with periodic
boundary conditions.
This periodic boundary condition can be thought of as an approximation of a very long road, or as a circular road (i.e., a round-about). It implies that there is no incoming and outgoing motion of vehicles.

The code generates three files in the numpy array format, with their names given
by the `outputprefix` parameter from the parameter file.
For instance, if `outputprefix` is set to 'traffic', the files 'traffic-dens.npy', 'traffic-time.npy' and 'traffic-velo.npy',
will contain the resulting positions, time and velocity of the cars for the simulation.

The code takes its simulation parameters from a parameter file which is specified
as a command line argument.
The parameter is a plain-text file containing the following parameters: 


```sh
L = number of positions in the road (e.g. 500) 
T = total number of time steps (e.g. 500) 
N = number of cars in the road (e.g. 300) 
p = probability of slowing down (e.g. 0.2) 
vmax = maximum velocity (e.g. 2) 
seed = random number seed (e.g. 13) 
outputprefix = prefix for the name of the files to save the data (e.g. "traffic")
per = number of iterations how often output is done (e.g. 10)
```



The code is written in C/C++ using the `C++17` standard.

For Pseudo-Random Number Generation (PRNG) it uses the 'random' library from the
C++ standard library.


We also include a python script `npyplot.py` to visualize the results from the
simulation, which will a generate an image similar to the one shown in Fig.1.

The starter code is located in the `code` directory of this
[repository](https://github.com/Practical-Scientific-and-HPC-Computing/Traffic_EduHPC-23).
The code is written in a modular fashion, with well defined modules to do
specific tasks.

This the full list of files from the `Code` directory:

|  Filename	     | Description				|
|------------------|--------------------------------------------|
| `Makefile`         | make file					|
| `CMakeLists.txt`   | cmake file					|
|------------------|--------------------------------------------|
| `README.md`	   | README file				|
|------------------|--------------------------------------------|
| `test.ini`         | parameter file for testing and reference case	|
| `largetest.ini`    | parameter file for longer and more demanding runs	|
|------------------|--------------------------------------------|
| `reference-test.png`	| image with results from the reference case	|
|------------------|--------------------------------------------|
| `npyplot.py`       | python script for visualizing results from the simulation	|
|------------------|--------------------------------------------|
| `npywriter.cpp`    | writing routine module			|
| `npywriter.h`      |	corresponding header file		|
| `parameters.cpp`   | parsing and processing of parameters module|
| `parameters.h`     | corresponding header file			|
| `traffic.cpp`      | main driver function			|


Most of the relevant code and functions for the assignment
(with the exception of the IO routines) are in the `traffic.cpp` file.



## How to compile and run the code

You need a relatively recent `g++` compiler (version 9 or above), `make` or `cmake` for compilation,
and a `python` 3 installation with `numpy`, `matplotlib`, and `plotly` version 5 or above, to use the `npyplot.py`
script for generating PNG files and generating interactive and HTML visualizations.

To compile the code, type 

```sh
   make 
```

The `Makefile` also contains commands to run and plot results.

To run the smaller test case and plot the results in the form an png files, use

```sh
   make test
```

To run the larger case and plot the results in the form an png files, use

```sh
   make largetest
```

The parameters are set in `.ini` files that can be given as command line arguments, e.g.:
```sh
   ./traffic test.ini
```

Output is in 3 files, two with postfixes `-dens.npy`, `-velo.npy` that contain
the density and velocity of the traffic on a grid at the times stored in the
file with postfix `-time.npy`. 
These are in the binary numpy array format, which can be read e.g., by the
`npyplot.py` script.
This scripts needs the same parameter file as the simulation executable,
so it can identify the resulting files and parameters used in the run, e.g.

```sh
   python3 npyplot.py test.ini
```

The `npyplot.py` script can generate different formats for the plots.
Using a second optional argument to the script, one could generate
PNG (default or `png`), interactive in browser (`interactive`) or HTML (`html`)
formats.
E.g.
```sh
   python3 npyplot.py test.ini interactive
```

#### WARNING
the `interactive` visualization is a *beta* feature and may
not work as expected with large datasets.

---


## IMPORTANT

You should carefully look at the code, it is properly commented and documented.
You must understand the code as many details of the implementation are critical for solving the assignment.

You should note that this is an *agent-based* implementation, i.e., an
implementation that keeps track of the positions and velocities of the $N$ cars
as (two) vectors of length $N$.
An alternative representation, the *grid* representation, which assigns a value
to every point on the road of length $L$ would be another possible way to tackle
this problem, here is only used in the output routines.


Pay utmost attention to the random number generation.
In our implementation, in spite of some of the short coming and disadvantages
it may have compared to other PRNG methods, we use a *multiplicative linear
congruent* generator, due to its ease of implementing a better discard method.

---



# THE ASSIGNMENT:  Parallelize the 1-D Nagel-Schreckenberg Traffic Model

The aim of this assignment is to parallelize the Nagel-Schreckenberg model, for
which we will use the starter code described before.

Your task is as follows:

  1. Speed up this code using **shared-memory parallelism**, by adding OpenMP
directives and thread-safe mechanisms for the pseudo-random number generator.

> Remember to always use `default(none)` in `pragma omp parallel` directives.

> You can start with the often-used approach of having a different seed for the random number generator of each thread, but this will break reproducibility across different number of threads.

> Then, you must pay particular attention to how to treat and deal with the PRNG,
specifically to guarantee the **reproducibility** of the results for the different
implementations.
	I.e. as the *seed* of the PRNG engine is set in the parameter file,
it is expected that for a given seed the results of serial and parallel
runs should match when running on the same hardware independent of the number
of threads used.

> To assess reproducibility, we suggest to use the `test.ini` parameters and visualize the results with
> ```python npyplot.py test.ini```
  

  2. Run a strong scaling analysis for your implementation for the parameters in the `largetest.ini` file for increasing numbers of threads. Set `per=0` in the ini file to focus on how the computation scales.
	If you are running on a HPC system (e.g. supercomputer or cluster),
create a submission script to submit your runs as jobs and automate the
timing measurements.

  3. Make a plot of the speedups as a function of the number of threads. Check if it is possible to estimate the serial fraction $f$ using Amdahl's law.

  4. Create a weak scaling analysis by creating several cases of increasing values of `L` and `N`  that are run with proportionally increasing number of threads.  Create a plot of their runtime vs. number of threads.
  
  5. Write a report based on the outcomes of the scaling analysis and the
results from your previous estimate.

Optional:

  6. Do a performance analysis to determine which parts of the
program are the most expensive ones.

  7. Focus on the I/O functions and look for opportunities
for improvement by parallelizing them. Repeat the scaling analysis now with output enabled.





![Visualization of the reference **test case** included with the starter code. Plots generated using the `npyplot.py` script.](../Code/reference-test.png)


---


==> anc/TrafficModel-EduHPC23__VanZon-Ponce/README.md <==
# Traffic_EduHPC-23

Repository containing materials for the *Peachy Parallel Assignment for
EduHPC-23: "Parallelizing the Nagel-Schreckenberg Traffic Model"*.

Content
  * [Documents](Documents):
	handout with assignment description

  * [Code](Code):
	starter code to solve the *1-dimensional Nagel-Schreckenberg Traffic Model*


---

